Neural Time-Reversed Generalized Riccati Equation

Optimal control deals with optimization problems in which variables steer a dynamical system, and its outcome contributes to the objective function. Two classical approaches to solving these problems are Dynamic Programming and the Pontryagin Maximum Principle. In both approaches, Hamiltonian equations offer an interpretation of optimality through auxiliary variables known as costates. However, Hamiltonian equations are rarely used due to their reliance on forward-backward algorithms across the entire temporal domain. This paper introduces a novel neural-based approach to optimal control, with the aim of working forward-in-time. Neural networks are employed not only for implementing state dynamics but also for estimating costate variables. The parameters of the latter network are determined at each time step using a newly introduced local policy referred to as the time-reversed generalized Riccati equation. This policy is inspired by a result discussed in the Linear Quadratic (LQ) problem, which we conjecture stabilizes state dynamics. We support this conjecture by discussing experimental results from a range of optimal control case studies.

==> figs/csv/convert.sh <==
#!/bin/bash

declare -a r=("0.0008" "0.01" "1")
declare -a inp=("0" "1" "2")
declare -a approx=("opt" "aff")

for i in "${r[@]}"
do
    for j in "${inp[@]}"
    do
	for k in "${approx[@]}"
	do
	    cat "r${i}_z${j}_${k}.csv" | awk -v FS="," -v OFS='" "' '{$1=$1}1' |  awk -v FS='"' -v OFS='' '{$1=$1}1' |  awk 'NR>1 {print $0}' >  "r${i}_z${j}_${k}.p"
	done
    done
done




==> figs/csv/convert_brutal.sh <==
declare -a names=("classification_wave_2" "gen_sign_sine_2" "tracking_sine_2" "lagrangian_sign" "lagrangian_wave" "lagrangian_sine")

for i in "${names[@]}"
do
    cat "${i}.csv" | awk -v FS="," -v OFS='" "' '{$1=$1}1' |  awk -v FS='"' -v OFS='' '{$1=$1}1' |  awk 'NR>1 {print $0}' | awk 'NR%2==0' | awk 'NR%2==0' | awk 'NR%2==0' | awk 'NR%2==0' >  "${i}.p"

done


==> figs/csv_old/convert.sh <==
#!/bin/bash

declare -a r=("0.0008" "0.01" "1")
declare -a inp=("0" "1" "2")
declare -a approx=("opt" "aff")

for i in "${r[@]}"
do
    for j in "${inp[@]}"
    do
	for k in "${approx[@]}"
	do
	    cat "r${i}_z${j}_${k}.csv" | awk -v FS="," -v OFS='" "' '{$1=$1}1' |  awk -v FS='"' -v OFS='' '{$1=$1}1' |  awk 'NR>1 {print $0}' >  "r${i}_z${j}_${k}.p"
	done
    done
done




==> supplementary_material/code/main.py <==
import argparse
import os
from os.path import join
import pprint
import sys
import time
import glob
from utils import ArgNumber, ArgInit, ArgBoolean, save_dict, generate_experiment_name, set_seed, elapsed_time, plot
from problems_all import LQTScalarIterativeControlProblem, LQTScalarControlProblem, \
    LQScalarControlProblem, LQScalarIterativeControlProblem, LQTScalarMuNetBasedControlProblem, \
    LQTScalarNetBasedControlProblem, LQTScalarNetBasedControlProblemWeightsGamma, LQTOnlineLearningScalar

assert __name__ == "__main__", "Invalid usage! Run this script from command line, do not import it!"

# customizable options
arg_parser = argparse.ArgumentParser()
arg_parser.add_argument("--y0", required=True, help="Initial state", type=ArgInit())
arg_parser.add_argument("--theta0", help="Initial params of mu(...) map", type=ArgInit(), default='zeros')
arg_parser.add_argument("--w0", help="Initial params of gamma(...) map", type=ArgInit(), default='zeros')
arg_parser.add_argument("--thetadot0", help="Initial derivative of params of mu(...) map (*net-based problems*)",
                        type=ArgInit(), default="zeros")
arg_parser.add_argument("--problem", help="Instance of the control problem to consider",
                        type=str,
                        choices=['lq', 'lqi', 'lqt', 'lqti', 'lqtmu', 'lqtnet', 'lqtnetwgamma', 'onlinelearning'],
                        default='lqt')
arg_parser.add_argument("--gamma", help="The type of neural net in the dynamic of the system (*net-based problems*)",
                        type=str, default='net_residual')
arg_parser.add_argument("--mu", help="The state-to-costate map (*net-based problems*)", type=str, default='net')
arg_parser.add_argument("--w_masses", help="Weight of all the masses (*net-based problems*)", type=float, default=1.)
arg_parser.add_argument("--yxi_size", help="Number of dynamic-state units (*net-based problems*)", type=int, default=5)
arg_parser.add_argument("--mu_restricted", help="Limited in/out of mu, xi-portion of the state (*net-based problems*)",
                        type=ArgBoolean(), default=False)
arg_parser.add_argument("--eta_thetadot", help="Learning rate to update the derivative of theta (negative -> Adam)",
                        type=ArgNumber(float), default=-0.001)
arg_parser.add_argument("--eta_w", help="Learning rate to update the weights of gamma (negative -> Adam)",
                        type=ArgNumber(float), default=-0.001)
arg_parser.add_argument("--eps_thetadot", help="Early stop condition on the value of the objective (opt. of thetadot)",
                        type=ArgNumber(float, min_val=0.), default=0.001)
arg_parser.add_argument("--eps_w", help="Early stop condition on the gradient-norm (opt. of w, if < 0 it is not used)",
                        type=float, default=0.001)
arg_parser.add_argument("--maxiter_thetadot", help="Max iterations (opt. of thetadot)",
                        type=ArgNumber(int, min_val=1), default=1000)
arg_parser.add_argument("--maxiter_w", help="Max iterations (opt. of w)",
                        type=ArgNumber(int, min_val=1), default=1000)
arg_parser.add_argument("--decay_thetadot", help="Weight of regularization term for the derivative of theta "
                                                 "(opt. of thetadot)", type=ArgNumber(float, min_val=0.), default=0.)
arg_parser.add_argument("--decay_theta", help="Weight of regularization term for theta "
                                                 "(update of theta)", type=ArgNumber(float, min_val=0.), default=0.)
arg_parser.add_argument("--reset_thetadot", help="Reset (set to zero) the derivative of theta at each time step "
                                                 "(opt. of thetadot)", type=ArgBoolean(), default=False)
arg_parser.add_argument("--tau", help="Length of time delta in discrete derivatives (if < 0, inherited from stream)",
                        type=float, default=-1.)
arg_parser.add_argument("--rho_theta_min", help="Min allowed value of the squared norm of theta to trigger its updates "
                                                "(-1 means don't care)", type=ArgNumber(float, min_val=-1), default=-1)
arg_parser.add_argument("--rho_theta_max", help="Max allowed value of the squared norm of theta to trigger its updates "
                                                "(-1 means don't care)", type=ArgNumber(float, min_val=-1), default=-1)
arg_parser.add_argument("--potential_params", help="Weights of terms involved in the potential of the Lagrangian",
                        type=ArgInit(), default=1.)
arg_parser.add_argument("--potential_params_reg", help="Weight of terms involved in the regularization part of the potential of the Lagrangian",
                        type=ArgInit(), default=0.)
arg_parser.add_argument("--kinetic_params", help="Weights of terms involved in the kinetic term of the Lagrangian",
                        type=ArgInit(), default=1.)
arg_parser.add_argument("--data_stream", help="The stream that generates the data available at each time instant",
                        type=str, default='cosconst_0.1_100.0_1.0_0.1')
arg_parser.add_argument("--clock_stream", help="The clock signal associated to the input", type=str, default=None)
arg_parser.add_argument("--seed", help="Seed for random numbers (if < 0, it depends on time)", type=int, default=-1)
arg_parser.add_argument("--wandb_project", help="Use W&B, this is the project name", type=str, default=None)
arg_parser.add_argument("--wandb_group", help="Group within the W&B project name", type=str, default=None)
arg_parser.add_argument("--output_folder", help="Output folder (default: exp)", type=str, default="exp")
arg_parser.add_argument("--device", help="Device to use (default: cpu)", type=str, default="cpu")
arg_parser.add_argument("--plot", help="Plot graphs at the end (default: True)",
                        type=ArgBoolean(), default=True)
arg_parser.add_argument("--print_every", help="Number of steps before consecutive prints to screen (default: 100)",
                        type=int, default=100)
arg_parser.add_argument("--save_to_disk_every", help="Number of steps before consecutive output savings to disk "
                                                     "(default: 10000)", type=int, default=10000)
arg_parser.add_argument("--data_masked_steps", help="Number of consecutive steps in which the last element of the "
                                                    "stream is masked (if -1 it is not used, default: -1)",
                        type=ArgNumber(int, min_val=-1), default=-1)
arg_parser.add_argument("--data_unmasked_steps", help="Number of consecutive steps in which the last element of the "
                                                      "stream is not masked (if -1 it is not used, default: -1)",
                        type=ArgNumber(int, min_val=-1), default=-1)
arg_parser.add_argument("--sign_flip", help="Sing flip on 'theta' or on 'pdot'", type=str, default='pdot',
                        choices=['theta', 'pdot'])
opts = vars(arg_parser.parse_args())

assert (opts['data_masked_steps'] == -1 or opts['data_masked_steps'] > 0), \
    "Argument 'data_masked_steps' must be either -1 or > 0."
assert (opts['data_unmasked_steps'] == -1 or opts['data_unmasked_steps'] > 0), \
    "Argument 'data_unmasked_steps' must be either -1 or > 0."

# creating output folder and saving options to disk
exp_name = generate_experiment_name()
output_folder = os.path.abspath(opts['output_folder'])
opts['exp_name'] = exp_name
opts['command_line'] = "python " + (" ".join("\""+arg+"\"" if " " in arg else arg for arg in sys.argv))
if not os.path.exists(output_folder):
    os.makedirs(output_folder)
save_dict(join(output_folder, opts['exp_name'] + "_options.json"), opts)

# printing options to screen
print("*** Options ***")
pprint.pprint(opts, width=200)

# setting up seeds for random number generators
set_seed(opts['seed'])

# creating problem instance
if opts['problem'] == 'lqt':
    problem = LQTScalarControlProblem(opts)
elif opts['problem'] == 'lqti':
    problem = LQTScalarIterativeControlProblem(opts)
elif opts['problem'] == 'lq':
    problem = LQScalarControlProblem(opts)
elif opts['problem'] == 'lqi':
    problem = LQScalarIterativeControlProblem(opts)
elif opts['problem'] == 'lqtmu':
    problem = LQTScalarMuNetBasedControlProblem(opts)
elif opts['problem'] == 'lqtnet':
    problem = LQTScalarNetBasedControlProblem(opts)
elif opts['problem'] == 'lqtnetwgamma':
    problem = LQTScalarNetBasedControlProblemWeightsGamma(opts)
elif opts['problem'] == 'onlinelearning':
    problem = LQTOnlineLearningScalar(opts)
else:
    raise ValueError("Unknown problem " + str(opts['problem']))

# running the learning algorithm
start_time = time.time()
output_dict, failed = problem.run()
end_time = time.time()
if failed:
    print("Experiment ended earlier than expected!")
print("[Elapsed: " + elapsed_time(start_time, end_time) + "]")

# plotting results (and saving figures to disk too)
if opts['plot']:
    plot(output_dict, output_folder, opts['exp_name'], max_samples=1000, rows=3, cols=3, what=['x_data', 'x_target',
                                                                                               'y_0', 'y_1', 'y_2',
                                                                                               'y_3', 'y_4',
                                                                                               'y_5', 'y_6', 'y_7',
                                                                                               'p_norm',
                                                                                               'pdot_norm',
                                                                                               'theta_norm',
                                                                                               'thetadot_norm',
                                                                                               'theta_opt_obj',
                                                                                               'integral_lagrangian'])

# deleting logs of crashed experiments
if failed:
    files_to_rename = glob.glob(exp_name + '*')
    for f in files_to_rename:
        dot = f.rfind('.')
        os.rename(f, f[0:dot] + "_FAILED" + f[dot:])

==> supplementary_material/code/networks.py <==
import torch
import torch.nn as nn
import math
from torch.nn import Module


def generate_net(name, yxi_size, x_size=None, device=torch.device('cpu'), init='rand',
                 activation_on_output_layer_too=False):

    def parse_net_name(net_name, prefix):
        act_fcn_map = {
            'tanh': nn.Tanh(),
            'relu': nn.ReLU(),
            'sigmoid': nn.Sigmoid(),
            'identity': nn.Identity(),
            'softmax': nn.Softmax()
        }

        _residual = False
        _residual_extra_params = False
        _bias = True
        _act_fcn = nn.Identity()
        _hidden_layers = 0
        _hidden_size = 0
        _scale = 0.5
        _out = yxi_size

        if len(prefix) > len(net_name):
            return _hidden_layers, _hidden_size, _act_fcn, _scale, _residual, _residual_extra_params, _bias, _out

        _tokens = net_name[len(prefix):].split('_')

        for i in range(0, len(_tokens)):
            _token = _tokens[i]
            if _token.startswith('scale'):
                _scale = float(_token[len('scale'):])
            elif _token.startswith('hidden'):
                _sub_tokens = _token[len('hidden'):].split('-')
                _hidden_layers = int(_sub_tokens[0])
                _hidden_size = int(_sub_tokens[1])
            elif _token == 'bias':
                _bias = True
            elif _token == 'nobias':
                _bias = False
            elif _token.startswith('out'):
                _out = int(_token[len('out'):])
            elif _token == 'residual':
                _residual = True
                _residual_extra_params = False
            elif _token == 'residualx':
                _residual = True
                _residual_extra_params = True
            elif _token in act_fcn_map.keys():
                _act_fcn = act_fcn_map[_token]
            else:
                raise ValueError("Cannot find a known network from this string: " + name)
        return _hidden_layers, _hidden_size, _act_fcn, _scale, _residual, _residual_extra_params, _bias, _out

    if name.startswith('net'):  # example: 'net' or 'net_tanh' or 'net_residual_scale0.5_hidden2-100_relu'
        hidden_layers, hidden_size, act_fcn, scale, residual, residual_extra_params, bias, out = \
            parse_net_name(name, 'net_')
        if not residual:
            network = NetMLP(yxi_size, x_size, out, activation_fcn=act_fcn,
                             hidden_layers=hidden_layers, hidden_size=hidden_size, device=device,
                             activation_on_output_layer_too=activation_on_output_layer_too, bias=bias)
        else:
            network = NetMLPResidual(yxi_size, x_size, out, activation_fcn=act_fcn,
                                     hidden_layers=hidden_layers, hidden_size=hidden_size, scale=scale, device=device,
                                     activation_on_output_layer_too=activation_on_output_layer_too,
                                     extra_params=residual_extra_params, bias=bias)
    elif name == 'none':
        network = NetBase(yxi_size, x_size, None)
    else:
        raise ValueError(f"Unknown network: {name}")

    if isinstance(init, (int, float)):
        network.init_to(float(init))
    elif init == 'zeros':
        network.init_to(0.)
    elif init == 'rand':
        pass
    else:
        raise ValueError(f"Unknown init type: {init}")
    return network


class NetBase(Module):
    def __init__(self, yxi_size, x_size, out_size):
        super(NetBase, self).__init__()

        def prod_all(tup):
            p = 1
            for t in tup:
                h = 1
                for z in t:
                    h = h * z
                p = p * h
            return p

        self.yxi_size = yxi_size
        x_size = prod_all(x_size) if isinstance(x_size, (tuple, list)) else x_size
        self.x_size = x_size if x_size is not None else 0
        self.out_size = out_size if out_size is not None else yxi_size
        assert self.out_size is None or (0 < self.out_size <= self.yxi_size), "Invalid number of output units"
        self.neurons_not_in_state = 0
        self.net = nn.Sequential(nn.Identity())

    def init_to(self, val):
        with torch.no_grad():
            for param in self.net.parameters():
                if val == 0.:
                    torch.nn.init.zeros_(param)
                else:
                    torch.nn.init.constant_(param, val)

    def upscale_params(self, val):
        with torch.no_grad():
            for param in self.net.parameters():
                param *= val

    def compute_number_of_learnable_params(self):
        return sum(param.numel() for param in self.net.parameters())

    def get_learnable_parameters_as_vector(self):
        return nn.utils.parameters_to_vector(self.net.parameters())

    def set_learnable_parameters_from_vector(self, w):
        nn.utils.vector_to_parameters(w, self.net.parameters())

    def get_learnable_parameters_as_list(self):
        return [param for param in self.net.parameters()]

    def get_gradients_as_list(self):
        return [param.grad for param in self.net.parameters()]

    def freeze(self, yes_or_no):
        for param in self.net.parameters():
            param.requires_grad = not yes_or_no

    def forward(self, yxi_x):
        o = yxi_x
        neurons_so_far = 0
        out_data = []
        for i, layer in enumerate(self.net):
            o = layer(o)
            if self.is_valid_layer_output[i]:
                cur_neurons = o[0].numel()  # discarding batch size
                neurons_so_far += cur_neurons
                if neurons_so_far > self.neurons_not_in_state:
                    if cur_neurons - (neurons_so_far - self.neurons_not_in_state) > 0:
                        out_data.append(o[:, -(neurons_so_far - self.neurons_not_in_state):])
                    else:
                        out_data.append(o)
        tmp = out_data[0]
        out_data[0] = out_data[-1]
        out_data[-1] = tmp
        return torch.cat(out_data, dim=1) if len(out_data) > 1 else out_data[0]


class NetMLP(NetBase):
    def __init__(self, yxi_size, x_size=None, out_size=None,
                 activation_fcn: nn.Module = nn.Tanh(), hidden_size=10, hidden_layers=1,
                 device=torch.device('cpu'), activation_on_output_layer_too=False, bias=True):
        super(NetMLP, self).__init__(yxi_size, x_size, out_size)
        assert hidden_layers >= 0, "Invalid number of hidden layers (it must be >= 0)"

        neurons = 0
        self.net = nn.ModuleList()
        self.is_valid_layer_output = []

        for h in range(0, hidden_layers):
            self.net.append(nn.Linear(self.yxi_size + self.x_size if h == 0 else hidden_size, hidden_size,
                                      bias=bias))
            self.is_valid_layer_output.append(False)
            self.net.append(activation_fcn)
            self.is_valid_layer_output.append(True)
            neurons += self.net[-2].out_features
        self.net.append(nn.Linear(hidden_size if hidden_layers > 0 else self.yxi_size + self.x_size, self.out_size,
                                  bias=bias))
        if activation_on_output_layer_too:
            self.is_valid_layer_output.append(False)
            self.net.append(activation_fcn)
            self.is_valid_layer_output.append(True)
            neurons += self.net[-2].out_features
        else:
            self.is_valid_layer_output.append(True)
            neurons += self.net[-1].out_features

        assert neurons >= self.yxi_size, "More hidden neurons are needed to match the target state size"
        self.neurons_not_in_state = neurons - self.yxi_size
        self.net.to(device)


class NetMLPResidual(NetMLP):
    def __init__(self, yxi_size, x_size=None, out_size=None,
                 activation_fcn: nn.Module = nn.Tanh(), hidden_size=10, hidden_layers=1,
                 scale=0.8, mask_activation=False, device=torch.device('cpu'), extra_params=False,
                 activation_on_output_layer_too=True, bias=True):
        super(NetMLPResidual, self).__init__(yxi_size, x_size, out_size, activation_fcn, hidden_size, hidden_layers,
                                             activation_on_output_layer_too=activation_on_output_layer_too,
                                             device=device, bias=bias)
        self.__scale = scale
        self.__mask_activation = mask_activation
        self.__mask()
        assert self.__scale >= 0, "Invalid scaling term (it must be > 0)"

        self.__extra_params = False
        if extra_params:
            self.__extra_params = True
            self.scale_a = nn.Parameter(torch.empty(self.yxi_size,
                                                    device=device,
                                                    dtype=self.net[0].weight.dtype), requires_grad=True)
            self.scale_b = nn.Parameter(torch.empty(self.yxi_size,
                                                    device=device,
                                                    dtype=self.net[0].weight.dtype), requires_grad=True)
            self.net.register_parameter('scale_a', self.scale_a)
            self.net.register_parameter('scale_b', self.scale_b)
            self.__reset_extra_parameters()

    def reset_parameters(self):
        super().reset_parameters()
        self.__reset_extra_parameters()

    def __reset_extra_parameters(self):
        nn.init.uniform_(self.scale_a, a=-1., b=.1)
        nn.init.uniform_(self.scale_b, a=-1., b=.1)

    def __mask(self):
        if self.__mask_activation:
            with torch.no_grad():
                self.net[0].weight.fill_diagonal_(0.)  # this assumes the state to be the first part of the input

    def forward(self, yxi):
        self.__mask()
        if not self.__extra_params:
            o = -yxi[:, 0:self.yxi_size] + super().forward(yxi)
            return self.__scale * o
        else:
            o = -yxi[:, 0:self.yxi_size] + self.scale_b * super().forward(yxi)
            return self.scale_a * o


==> supplementary_material/code/problems_all.py <==
import torch
from problems_base import ControlProblem, NetBasedControlProblem, NetBasedControlProblemWeightsGamma, \
    NetBasedControlProblemPlainOnline
from utils import initialize_data
import torch.nn.functional as F


class LQTScalarControlProblem(ControlProblem):
    def __init__(self, opt):
        super(LQTScalarControlProblem, self).__init__(opt)
        assert isinstance(self.opt['y0'], (int, float)), "Expected scalar state"
        assert isinstance(self.opt['theta0'], (int, float)), "Expected scalar theta0"
        assert isinstance(self.opt['potential_params'], (int,float)), "Expected a single potential param"
        assert isinstance(self.opt['kinetic_params'], (int, float)), "Expected a single kinetic param"
        self.out_vector_components_to_print = 2

        # LQT params
        self.a = 1.
        self.b = 1.
        self.q = self.opt['potential_params']
        self.r = self.opt['kinetic_params']
        self.s = (self.b ** 2) / self.r
        self.y = torch.tensor((self.opt['y0'],), device=self.opt['device'])  # state

        # params of state-to-costate map
        self.theta = [torch.tensor((self.opt['theta0'],), device=self.opt['device']),
                      torch.tensor((self.opt['theta0'],), device=self.opt['device'])]

        # derivative of theta
        self.thetadot = []  # warning: *** LIST OF TENSORS ***, exactly as theta

    def compute_p(self, theta, y, x):
        return theta[0] * y + theta[1]

    def compute_alpha(self, y, p, x):
        return - (self.b / self.r) * p

    def compute_ydot(self, y, alpha, x):
        return self.a * y + self.b * alpha

    def compute_pdot(self, hamiltonian, y, p, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        return - self.a * p - self.q * (y - x[1][0]) if x[0] is not None else - self.a * p

    def compute_potential(self, alpha, y, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        return 0.5 * self.q * ((y - x[1][0]) ** 2) if x[0] is not None else torch.zeros_like(y)

    def compute_kinetic(self, alpha, y, x):
        return 0.5 * self.r * (alpha ** 2)

    def compute_thetadot(self, ydot, pdot, x, xdot):
        # the initial "minus" is due to the fact that we will take apply the sign flip in the Euler step
        self.thetadot = [-(-self.s * (self.theta[0] ** 2) + 2 * self.a * self.theta[0] + self.q),
                         -((self.a - self.s * self.theta[0]) * self.theta[1] - self.q * x[1][0])]
        return -1., -1  # this means "no iterations were performed"


class LQTScalarIterativeControlProblem(LQTScalarControlProblem):
    def __init__(self, opt):
        super(LQTScalarIterativeControlProblem, self).__init__(opt)

        # derivative of theta
        self.thetadot = []  # warning: *** LIST OF TENSORS ***, exactly as theta
        for i in range(0, len(self.theta)):
            self.thetadot.append(initialize_data(self.opt['thetadot0'], self.theta[i].shape,
                                                 device=torch.device(self.opt['device'])))
            self.thetadot[-1].requires_grad_(True)

    def compute_thetadot(self, ydot, pdot, x, xdot):
        return ControlProblem.compute_thetadot(self, ydot, pdot, x, xdot)


class LQScalarControlProblem(ControlProblem):
    def __init__(self, opt):
        super(LQScalarControlProblem, self).__init__(opt)
        assert isinstance(self.opt['y0'], (int, float)), "Expected scalar state"
        assert isinstance(self.opt['theta0'], (int, float)), "Expected scalar theta0"
        assert isinstance(self.opt['potential_params'], (int,float)), "Expected a single potential param"
        assert isinstance(self.opt['kinetic_params'], (int, float)), "Expected a single kinetic param"
        self.out_vector_components_to_print = 2

        # LQ params
        self.a = 1.
        self.b = 1.
        self.q = self.opt['potential_params']
        self.r = self.opt['kinetic_params']
        self.s = (self.b ** 2) / self.r
        self.y = torch.tensor((self.opt['y0'],), device=self.opt['device'])  # state
        self.theta = [torch.tensor((self.opt['theta0'],), device=self.opt['device'])]  # params of state-to-costate map
        self.thetadot = []  # warning: *** LIST OF TENSORS ***, exactly as theta

    def compute_p(self, theta, y, x):
        return theta[0] * y

    def compute_alpha(self, y, p, x):
        return - (self.b / self.r) * p

    def compute_ydot(self, y, alpha, x):
        return self.a * y + self.b * alpha

    def compute_pdot(self, hamiltonian, y, p, x):
        assert x is None, "Expected no signal x"
        return - self.a * p - self.q * y

    def compute_potential(self, alpha, y, x):
        assert x is None, "Expected no signal x"
        return 0.5 * self.q * (y ** 2)

    def compute_kinetic(self, alpha, y, x):
        return 0.5 * self.r * (alpha ** 2)

    def compute_thetadot(self, ydot, pdot, x, xdot):
        # the initial "minus" is due to the fact that we will take apply the sing flip in the Euler step
        self.thetadot = [-(-self.s * (self.theta[0] ** 2) + 2 * self.a * self.theta[0] + self.q)]
        return -1., -1  # this means "no iterations were performed"


class LQScalarIterativeControlProblem(LQScalarControlProblem):
    def __init__(self, opt):
        super(LQScalarIterativeControlProblem, self).__init__(opt)

        # derivative of theta
        self.thetadot = []  # warning: *** LIST OF TENSORS ***, exactly as theta
        for i in range(0, len(self.theta)):
            self.thetadot.append(initialize_data(self.opt['thetadot0'], self.theta[i].shape,
                                                 device=torch.device(self.opt['device'])))
            self.thetadot[-1].requires_grad_(True)

    def compute_thetadot(self, ydot, pdot, x, xdot):
        return ControlProblem.compute_thetadot(self, ydot, pdot, x, xdot)


class LQTScalarNetBasedControlProblem(NetBasedControlProblem):
    def __init__(self, opt):
        super(LQTScalarNetBasedControlProblem, self).__init__(opt)
        self.out_vector_components_to_print = 10

    def compute_potential(self, alpha, y, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        # print('pot reg: ', 0.5 * self.opt['potential_params_reg'] * (torch.norm(y[1:])**2))
        return (0.5 * self.opt['potential_params'] * ((y[0] - x[1][0]) ** 2) +
                0.5 * self.opt['potential_params_reg'] * (torch.norm(y[1:])**2)) if x[1] is not None \
            else 0.5 * self.opt['potential_params_reg'] * (torch.norm(y[1:]) ** 2)


class LQTScalarNetBasedControlProblemWeightsGamma(NetBasedControlProblemWeightsGamma):
    def __init__(self, opt):
        super(LQTScalarNetBasedControlProblemWeightsGamma, self).__init__(opt)
        self.out_vector_components_to_print = 10

    def compute_potential(self, alpha, y, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        return 0.5 * self.opt['potential_params'] * ((self.y[0] - x[1][0]) ** 2) if x[1] is not None \
            else torch.zeros_like(self.y[0])


class LQTScalarMuNetBasedControlProblem(NetBasedControlProblem):
    def __init__(self, opt):
        super(LQTScalarMuNetBasedControlProblem, self).__init__(opt)
        assert isinstance(self.opt['potential_params'], (int,float)), "Expected a single potential param"
        assert isinstance(self.opt['kinetic_params'], (int, float)), "Expected a single kinetic param"
        self.out_vector_components_to_print = 10

        # LQT params
        self.a = 1.
        self.b = 1.
        self.q = self.opt['potential_params']
        self.r = self.opt['kinetic_params']
        self.s = (self.b ** 2) / self.r
        self.y = torch.tensor((self.opt['y0'],), device=self.opt['device'], requires_grad=True)  # state

    def compute_alpha(self, y, p, x):
        return - (self.b / self.r) * p

    def compute_ydot(self, y, alpha, x):
        return self.a * y + self.b * alpha

    def compute_pdot(self, hamiltonian, y, p, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        return - self.a * p - self.q * (y - x[1][0]) if x[1] is not None else - self.a * p

    def compute_potential(self, alpha, y, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        return 0.5 * self.q * ((y - x[1][0]) ** 2) if x[1] is not None else torch.zeros_like(y)

    def compute_kinetic(self, alpha, y, x):
        return 0.5 * self.r * (alpha ** 2)


class LQTOnlineLearningScalar(NetBasedControlProblemPlainOnline):
    def __init__(self, opt):
        super(LQTOnlineLearningScalar, self).__init__(opt)
        self.out_vector_components_to_print = 10 #100

    def compute_potential(self, alpha, y, x):
        assert x is not None and (x[1] is None or x[1].numel() == 1), "Expected scalar signal x"
        return 0.5 * self.opt['potential_params'] * ((y[0] - x[1][0]) ** 2) if x[1] is not None \
            else torch.zeros_like(y[0])





############# Work in progress A.B. ##################

class PlainGradientScalar(ControlProblem):
    def __init__(self, opt):
        super(PlainGradientScalar, self).__init__(opt)

        #In this case I only need a new learning rate for the gradient based method
        self.eta = self.opt['eta_thetadot']

        self.f_state = generate_net(self.opt['gamma'],
                                     yxi_size=1,
                                     x_size=0,
                                     device=torch.device(self.opt['device']))
        self.f_state.freeze(True)

    def compute_p(self, theta, y, x):
        return 999

    def compute_alpha(self, y, p, x):
        local_loss = 0.
        raise NotImplementedError("Implement this in a son class!")

    def compute_ydot(self, y, alpha, x):

        raise NotImplementedError("Implement this in a son class!")

    def compute_pdot(self, hamiltonian, y, p, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_potential(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_kinetic(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_thetadot(self, ydot, pdot, x, xdot):
        return self.iteratively_update_thetadot(ydot, pdot, x, xdot, compute_p_fcn=None)

#######################################


==> supplementary_material/code/problems_base.py <==
import torch
from streams import generate_stream
from utils import initialize_data, zero_grad
from networks import generate_net
from utils import save_dict, zero, turn_max_depth_2_list_into_flat_array, plot, load_dict, norm_of_list_of_tensors
import os
from os.path import join
import wandb
import torch.nn.functional as F
import math
import copy
from functorch import jacrev, make_functional


class ControlProblem:
    def __init__(self, opt):
        self.opt = opt  # options
        self.t = 0  # time step (integer: 0,1,2,...)
        self.data_stream = generate_stream(opt['data_stream'], opt['clock_stream'])  # source of data
        self.y = None  # state
        self.theta = None  # parameters involved in the state-to-costate map
        self.thetadot = None  # derivative of theta

        # buffers (dictionaries) that store data to print on screen, save to disk, send to W&Bì
        self.out_screen = {}
        self.out_disk = {}
        self.out_wandb = {}

        self.out_vector_components_to_print = 0  # number of components to print for vector data
        self.out_to_integrate = {  # name of those outputs that you want to average over time
            'lagrangian': 0.,  # example: if you output 'lagrangian', you will get back 'integral_lagrangian' too
            'lagrangian_T': 0.,  # this is only to support the running average operation
            'potential': 0.,
            'potential_T': 0.,
            'kinetic': 0.,
            'kinetic_T': 0.,
            'hamiltonian': 0.,
            'hamiltonian_T': 0.}

        # length of time step in Euler method
        if self.opt['tau'] < 0:
            self.opt['tau'] = self.data_stream.delta

        # setup W&B
        if self.opt['wandb_project'] is not None:
            if self.opt['wandb_group'] is not None:
                wandb.init(project=self.opt['wandb_project'], group=self.opt['wandb_group'])
            else:
                wandb.init(project=self.opt['wandb_project'])
            wandb.config = self.opt

        # sizes of input/output pairs provided by the data stream
        self.x_data_size = None
        self.x_target_size = None
        if self.data_stream is not None:
            self.x_data_size = self.data_stream.x_sizes[0]
            # print('self.data_stream.x_sizes[0]: ', self.data_stream.x_sizes[0])
            # asasdads
            self.x_target_size = self.data_stream.x_sizes[1]

        # flag about masked data
        self.mask_data = False

    def output(self, output_dict, wandb=False, screen=True, disk=True):
        initial_labels = [x for x in output_dict.keys()]

        for label in initial_labels:
            data = output_dict[label]

            # converting form torch.Tensor to a raw scalar, or keeping torch.Tensor but in detached form
            if isinstance(data, torch.Tensor):
                data = data.item() if data.numel() == 1 else data.detach()
                output_dict[label] = data
            elif isinstance(data, (list, tuple)):
                data = [x.detach() if isinstance(x, torch.Tensor) and x.numel() > 1 else
                        x.item() if isinstance(x, torch.Tensor) else
                        x for x in data]
                if len(data) > 0:
                    output_dict[label] = data if len(data) > 1 or isinstance(data[0], torch.Tensor) else data[0]
                else:
                    data = -1.
                    output_dict[label] = data
            else:
                pass

            # adding integral computation and removing original value
            if label in self.out_to_integrate.keys():
                if isinstance(data, (list, tuple, torch.Tensor)):
                    continue
                cumulative = self.out_to_integrate[label]
                n = self.out_to_integrate[label + '_T']
                cumulative = cumulative + (data - cumulative) / (n + 1)
                n += 1
                self.out_to_integrate[label] = cumulative
                self.out_to_integrate[label + '_T'] = n
                output_dict['integral_' + label] = cumulative

            # computing norms of torch.Tensor (or lists of torch.Tensor)
            if isinstance(data, torch.Tensor):
                data_flat = data.view(-1)
                output_dict[label + '_norm'] = torch.norm(data_flat).item()
                for z in range(0, min(self.out_vector_components_to_print, data_flat.numel())):
                    output_dict[label + '_' + str(z)] = data_flat[z].item()
                del output_dict[label]
            elif isinstance(data, list) and (len(data) > 1 or (len(data) > 0 and isinstance(data[0], torch.Tensor))):
                norm = 0.
                zz = 0
                for i in range(0, len(data)):
                    if not isinstance(data[i], torch.Tensor):
                        norm += (data[i] ** 2)
                        if zz < self.out_vector_components_to_print:
                            output_dict[label + '_' + str(zz)] = data[i]
                            zz += 1
                            if zz >= self.out_vector_components_to_print:
                                break
                    else:
                        data_flat = data[i].view(-1)
                        norm += (torch.norm(data_flat) ** 2).item()
                        if zz < self.out_vector_components_to_print:
                            for z in range(0, data_flat.numel()):
                                output_dict[label + '_' + str(zz)] = data_flat[z].item()
                                zz += 1
                                if zz >= self.out_vector_components_to_print:
                                    break
                output_dict[label + '_norm'] = math.sqrt(norm)
                del output_dict[label]
            else:
                pass

        # pushing to the required tracks
        if screen and self.opt['print_every'] > 0:
            self.out_screen.update(output_dict)
        if disk:
            for label, data in output_dict.items():
                if label not in self.out_disk.keys():
                    self.out_disk[label] = []
                self.out_disk[label].append(data)
        if wandb:
            self.out_wandb.update(output_dict)

    def dispatch_buffered_outputs(self, pre="   ", force_print_and_save=False):
        if len(self.out_screen) > 0 and \
                ((self.t % self.opt['print_every'] == 0) or (self.t == self.data_stream.T - 1)
                 or force_print_and_save):
            print("[Step " + str(self.t) + "]")
            s = pre
            max_cols = 120 - len(pre)
            cols = max_cols
            first = True
            for k in sorted(self.out_screen):
                if not first:
                    prefix = ", "
                else:
                    prefix = ""
                    first = False
                new_elem = f"{k}: {self.out_screen[k]:.3f}"
                if len(s) + len(prefix) + len(new_elem) > cols:
                    s += '\n' + pre
                    cols += 120
                    prefix = ""
                s += prefix + new_elem
            print(s)
            self.out_screen = {}

        if len(self.out_disk) > 0 and \
                self.opt['save_to_disk_every'] > 0 and \
                ((self.t % self.opt['save_to_disk_every'] == 0) or (self.t == self.data_stream.T - 1)
                 or force_print_and_save):
            save_dict(join(os.path.abspath(self.opt['output_folder']),
                           self.opt['exp_name'] + "_outputs.json"), self.out_disk, one_lined=True)

        if len(self.out_wandb) > 0 and self.opt['wandb_project'] is not None:
            wandb.log(self.out_wandb, step=self.t)
            self.out_wandb = {}

    def run(self):
        failed = False
        data_unmasked_steps = 0
        data_masked_steps = 0
        self.mask_data = False  # starting in not-masked mode
        x_before_being_masked = None
        x_prev = None

        while self.t < self.data_stream.T:
            # print('----------- Step: ', self.t)

            # getting data from the outside
            x = self.get_data()

            if x_prev is None:
                x_prev = x

            # determining if the next data element should be masked
            if self.mask_data:
                x_before_being_masked = x[-1]
                x = (x[0], None)  # masking last component of the data (usually targets or labels)

            # computing basic elements
            p = self.compute_p(self.theta, self.y, x) #Compute the costate p
            alpha = self.compute_alpha(self.y, p.detach(), x) #Compute the optimal control
            ydot = self.compute_ydot(self.y, alpha, x) #Compute ydot

            # building the hamiltonian
            potential = self.compute_potential(alpha, self.y, x)
            kinetic = self.compute_kinetic(alpha, self.y, x)
            lagrangian = potential + kinetic #Compute the Lagrangian function
            hamiltonian = lagrangian + torch.dot(p.detach(), ydot)  #Compute the Hamiltonian, "p" is detached here

            # computing derivative of the costate and "aligning" it to the derivative of the weights of network mu
            pdot = self.compute_pdot(hamiltonian, self.y, p.detach(), x)

            xdot = None
            if x[0] is not None:
                _xdot_flat = []
                for i in range(0, len(x[0])):
                    _xdot_flat.append(x[0][i] - x_prev[0][i])
                xdot = torch.cat(_xdot_flat) / self.opt['tau']

            obj, iters = self.compute_thetadot(ydot.detach(), pdot.detach(), x, xdot)  # notice the detach ops
            # OPTIONAL: FREEZING THETAS WHEN DATA IS MASKED (comment if you don't want to freeze them!)
            if not self.mask_data:
                obj, iters = self.compute_thetadot(ydot.detach(), pdot.detach(), x, xdot)  # notice the detach ops
            else:
                obj = 0.
                iters = 0.
                with torch.no_grad():
                    for i in range(0, len(self.thetadot)):
                        self.thetadot[i].zero_()

            # check if something bad happened
            if torch.sum(torch.isnan(lagrangian)) + torch.sum(torch.isinf(lagrangian)) > 0:
                failed = True

            # restoring eventually masked data
            if self.mask_data:
                x = (x[0], x_before_being_masked)

            # collecting output data and sending it to the output channels
            self.output({
                'lagrangian': lagrangian,
                'potential': potential,
                'kinetic': kinetic,
                'hamiltonian': hamiltonian,
                'y': self.y,
                'ydot': ydot,
                'p': p,
                'pdot': pdot,
                'theta': self.theta,
                'thetadot': self.thetadot,
                'alpha': alpha,
                'theta_opt_obj': obj,
                'theta_opt_iters': iters,
                't': self.t,
                'data_is_masked': float(self.mask_data)
            }, wandb=self.opt['wandb_project'] is not None, screen=True, disk=True)

            if x is not None:
                if x[0] is not None:
                    for i in range(0, len(x[0])):
                        self.output({'x_data[' + str(i) + ']' if len(x[0]) > 1 else 'x_data': x[0][i]},
                                    wandb=self.opt['wandb_project'] is not None, screen=True, disk=True)
                if x[1] is not None:
                    self.output({'x_target': x[1]},
                                wandb=self.opt['wandb_project'] is not None, screen=True, disk=True)

            # dispatching the collected outputs
            self.dispatch_buffered_outputs(force_print_and_save=failed)

            # updating by Euler method
            self.update_by_euler(ydot, pdot)

            # avoiding to keep track of the dependencies
            #self.y = self.y.detach()
            #self.y.requires_grad_(True)

            # determining if the next data element should be masked
            if not self.mask_data:
                data_unmasked_steps += 1
                if 0 < self.opt['data_unmasked_steps'] <= data_unmasked_steps:
                    self.mask_data = True
                    data_unmasked_steps = 0
            else:
                data_masked_steps += 1
                if 0 < self.opt['data_masked_steps'] <= data_masked_steps:
                    self.mask_data = False
                    data_masked_steps = 0

            # early stop
            if failed:
                break

            # check hot options
            if os.path.isfile("hot.json"):
                try:
                    hot = load_dict("hot.json")
                    if 'plot' in hot.keys() and hot['plot'] == 1:
                        hot['plot'] = 0
                        save_dict("hot.json", hot)
                        plot(self.out_disk, None, None, max_samples=1000, what=None, rows=None, cols=None)
                    if 'quit' in hot.keys() and hot['quit'] == 1:
                        hot['quit'] = 0
                        save_dict("hot.json", hot)
                        break
                    if 'mask_switch' in hot.keys() and hot['mask_switch'] == 1:
                        hot['mask_switch'] = 0
                        save_dict("hot.json", hot)
                        self.mask_data = not self.mask_data
                except Exception:
                    print("Error parsing/saving hot.json, or doing some actions related to the contents of this file!")
                    pass

            # going ahead
            self.t = self.t + 1
            x_prev = x

        return self.out_disk, failed

    def compute_p(self, theta, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_alpha(self, y, p, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_ydot(self, y, alpha, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_pdot(self, hamiltonian, y, p, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_potential(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_kinetic(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_thetadot(self, ydot, pdot, x, xdot):
        return self.iteratively_update_thetadot(ydot, pdot, x, xdot, compute_p_fcn=None)

    def get_data(self):
        x = self.data_stream[self.t]  # getting data from the stream (it could be single tensor or a tuple of tensors)

        # (1) moving to the right device, (2) adding batch dimension, (3) ensuring it is always a list
        if x is not None:
            if x[0] is not None:
                for z in x[0]:
                    z.unsqueeze_(0).to(device=self.opt['device'])
            x[1].unsqueeze_(0).to(device=self.opt['device'])

        return x

    def iteratively_update_thetadot(self, ydot, pdot, x, xdot, compute_p_fcn=None):

        # computing the Jacobians of "compute p (a.k.a. mu)" w.r.t. to theta and w.r.t. y
        if compute_p_fcn is None:

            # if "mu" is not a neural network, then the compute_p function is used (a lot of boilerplate code here)
            theta_y = (tuple(self.theta) if isinstance(self.theta, list) else (self.theta,)) + (self.y,) + (x, )

            def _compute_p_fcn(*args):
                return self.compute_p(args[0:-2], args[-2], args[-1])

            nabla_mu_wrt_theta_and_wrt_y = torch.autograd.functional.jacobian(
                _compute_p_fcn, theta_y, create_graph=False, strict=False, vectorize=False, strategy='reverse-mode')

            nabla_mu_wrt_theta = nabla_mu_wrt_theta_and_wrt_y[0:-1]
            nabla_mu_wrt_y = nabla_mu_wrt_theta_and_wrt_y[-1]

        elif isinstance(compute_p_fcn, torch.nn.Module):

            # if "mu" is a neural network, then we assume to have represented it in functional form
            if self.opt['mu_restricted']:
                _yx_flat = [self.y[0:self.opt['yxi_size']].unsqueeze(0)]
                if x[0] is not None:
                    for _x in x[0]:
                        _yx_flat.append(torch.flatten(_x, start_dim=1) if _x.ndim > 1 else torch.unsqueeze(_x, dim=0))
                    yx = torch.cat(_yx_flat, dim=1)
                else:
                    yx = self.y[0:self.opt['yxi_size']].unsqueeze(0)

                nabla_mu_wrt_theta, nabla_mu_wrt_y = jacrev(compute_p_fcn, argnums=(0, 1))(self.theta, yx)
                ydot = ydot[0:self.opt['yxi_size']]
            else:
                _yx_flat = [self.y.unsqueeze(0)]
                if x[0] is not None:
                    for _x in x[0]:
                        _yx_flat.append(torch.flatten(_x, start_dim=1) if _x.ndim > 1 else torch.unsqueeze(_x, dim=0))
                    yx = torch.cat(_yx_flat, dim=1)
                else:
                    yx = self.y.unsqueeze(0)
                nabla_mu_wrt_theta, nabla_mu_wrt_y = jacrev(compute_p_fcn, argnums=(0, 1))(self.theta, yx)
            nabla_mu_wrt_y = nabla_mu_wrt_y.squeeze(0).squeeze(1)
        else:
            raise ValueError("Unsupported function type.")

        # keeping gradient-tracking out of here
        nabla_mu_wrt_theta = [nab.detach() for nab in nabla_mu_wrt_theta]
        nabla_mu_wrt_y = nabla_mu_wrt_y.detach()

        # we are going to solve Ax = b for x, where:
        # A = Jacobian of mu w.r.t. theta
        # x = thetadot
        # b = pdot - Jacobian of mu w.r.t. y multiplied by ydot
        flip = 2. * float(self.opt['sign_flip'] != 'pdot') - 1.
        A = nabla_mu_wrt_theta
        x = self.thetadot if isinstance(self.theta, (tuple, list)) else [self.thetadot]

        yxdot = torch.cat([ydot, xdot.squeeze(0)]) if xdot is not None else ydot

        if self.opt['mu_restricted']:
            b = flip * pdot[0:self.opt['yxi_size']] - torch.matmul(nabla_mu_wrt_y, yxdot)
        else:
            b = flip * pdot - torch.matmul(nabla_mu_wrt_y, yxdot)

        # eventually resetting thetadot to zero before starting the optimization
        if self.opt['reset_thetadot']:
            with torch.no_grad():
                for i in range(0, len(x)):
                    x[i].zero_()

        # selecting the optimizer to use
        if self.opt['eta_thetadot'] < 0:
            optimizer = torch.optim.Adam(x, lr=-self.opt['eta_thetadot'], weight_decay=self.opt['decay_thetadot'])
        else:
            optimizer = torch.optim.SGD(x, lr=self.opt['eta_thetadot'], weight_decay=self.opt['decay_thetadot'])

        # iterative optimization
        obj = -1.
        iters = 0
        if self.opt['mu_restricted']:
            costate_size = self.opt['yxi_size']
        else:
            costate_size = pdot.numel()
        best_obj = None
        best_x = x

        while iters < self.opt['maxiter_thetadot']:
            Ax = torch.matmul(A[0].view(costate_size, -1), x[0].view(-1))
            for i in range(1, len(x)):
                Ax = Ax + torch.matmul(A[i].view(costate_size, -1), x[i].view(-1))

            obj = 0.5 * F.mse_loss(Ax, b, reduction='sum')

            if torch.sqrt(2 * obj) <= self.opt['eps_thetadot']:
                break

            optimizer.zero_grad()
            obj.backward()
            optimizer.step()

            if 1 == 2:
                print("iter: " + str(iters)
                      + ",   Gthetadot[0]=" + str(self.thetadot[0].grad.item()) + ", Gthetadot[1]=" + str(
                    self.thetadot[1].grad.item())
                      + ",   thetadot[0]=" + str(self.thetadot[0].item()) + ", thetadot[1]=" + str(self.thetadot[1].item()))

            iters += 1

        return obj, iters

    def update_by_euler(self, ydot, pdot):
        with torch.no_grad():
            flip = 2. * float(self.opt['sign_flip'] != 'theta') - 1.
            if self.opt['rho_theta_min'] >= 0. or self.opt['rho_theta_max'] >= 0.:
                if isinstance(self.theta, list):
                    for i in range(0, len(self.theta)):
                        mask = (torch.gt(torch.abs(self.thetadot[i]), self.opt['rho_theta_min'])).to(torch.float) \
                            if self.opt['rho_theta_min'] > 0. else 1.
                        # print(mask)
                        theta_new = self.theta[i] + flip * self.opt['tau'] * mask * self.thetadot[i]
                        mask = (torch.lt(torch.abs(theta_new), self.opt['rho_theta_max'])).to(torch.float) \
                            if self.opt['rho_theta_max'] > 0. else 1.
                        self.theta[i].copy_(self.theta[i] * (1. - mask) + theta_new * mask)
                else:
                    mask = (torch.gt(torch.abs(self.thetadot), self.opt['rho_theta_min'])).to(torch.float) \
                        if self.opt['rho_theta_min'] > 0. else 1.
                    theta_new = self.theta + flip * self.opt['tau'] * mask * self.thetadot
                    mask = (torch.lt(torch.abs(theta_new), self.opt['rho_theta_max'])).to(torch.float) \
                        if self.opt['rho_theta_max'] > 0. else 1.
                    self.theta.copy_(self.theta * (1. - mask) + theta_new * mask)
            else:
                if isinstance(self.theta, list):
                    for i in range(0, len(self.theta)):
                        # self.theta[i] += flip * self.opt['tau'] * self.thetadot[i]
                        self.theta[i] += flip * self.opt['tau'] * (self.thetadot[i] - \
                                         self.opt['decay_theta'] * self.theta[i])
                else:
                    # self.theta[i] += flip * self.opt['tau'] * self.thetadot
                    self.theta += flip * self.opt['tau'] * (self.thetadot - self.opt['decay_theta'] * self.theta)

            self.y += self.opt['tau'] * ydot
            if self.opt['mu_restricted']:
                self.p += self.opt['tau'] * pdot



class NetBasedControlProblem(ControlProblem):
    def __init__(self, opt, xi_only_state=False):
        super(NetBasedControlProblem, self).__init__(opt)

        # neural network gamma (portion of the dynamic)
        self.gamma_xi = generate_net(self.opt['gamma'],
                                     yxi_size=self.opt['yxi_size'],
                                     x_size=self.x_data_size,
                                     device=torch.device(self.opt['device']),
                                     init=self.opt['w0'],
                                     activation_on_output_layer_too=True)

        # size of the state
        if not xi_only_state:
            state_size = self.opt['yxi_size'] + self.gamma_xi.compute_number_of_learnable_params()
        else:
            state_size = self.opt['yxi_size']

        # neural network mu (state-to-costate map)
        # theta variable is composed of the weights and biases in network "mu"
        mu_plain = generate_net(self.opt['mu'],
                                yxi_size=state_size if not self.opt['mu_restricted'] else self.opt['yxi_size'],
                                x_size=self.x_data_size,
                                device=torch.device(self.opt['device']), init=self.opt['theta0'],
                                activation_on_output_layer_too=False)
        self.mu, self.theta = make_functional(mu_plain, disable_autograd_tracking=True)

        print('theta init: ', self.theta)
        print('w init: ', self.gamma_xi.get_learnable_parameters_as_list())
        self.theta = list(self.theta)  # otherwise it is a tuple, and we need to perform in-place operations

        # initial state (warning: it requires grad)
        self.y_xi = initialize_data('value' + str(self.opt['y0'])
                                    if self.opt['y0'] != 'rand' and self.opt['y0'] != 'zeros'
                                    else self.opt['y0'], self.opt['yxi_size'],
                                    device=torch.device(self.opt['device']), requires_grad=True)

        if not xi_only_state:
            self.y = turn_max_depth_2_list_into_flat_array([self.y_xi] +
                                                           self.gamma_xi.get_learnable_parameters_as_list())
        else:
            self.y = self.y_xi

        # customizable weights of the masses (i.e., weights of the components of the control)
        self.w_masses = initialize_data(self.opt['w_masses'],
                                        self.gamma_xi.compute_number_of_learnable_params(),
                                        device=torch.device(self.opt['device']),
                                        keep_it_single_if_value=True)  # warning: it could be a scalar or a vector

        # initial derivative of theta (warning: it requires grad)
        self.thetadot = []  # warning: *** LIST OF TENSORS ***, exactly as theta
        for i in range(0, len(self.theta)):
            self.thetadot.append(initialize_data(self.opt['thetadot0'], self.theta[i].shape,
                                                 device=torch.device(self.opt['device'])))
            self.thetadot[-1].requires_grad_(True)

        if self.opt['mu_restricted']:
            self.p = torch.zeros_like(self.y, requires_grad=False)

    def compute_p(self, theta, y, x):
        if self.opt['mu_restricted']:
            if x[0] is not None:
                _yx_flat = [y[0:self.opt['yxi_size']].unsqueeze(0)]
                for _x in x[0]:
                    _yx_flat.append(torch.flatten(_x, start_dim=1) if _x.ndim > 1 else torch.unsqueeze(_x, dim=0))
                yx = torch.cat(_yx_flat, dim=1)
            else:
                yx = y[0:self.opt['yxi_size']].unsqueeze(0)

            p_xi = self.mu(theta, yx)
            p_xi = p_xi.squeeze(0)
            p_w = self.p[self.opt['yxi_size']:]
            p = torch.cat([p_xi, p_w], dim=0)
            return p
        else:
            if x[0] is not None:
                _yx_flat = [y.unsqueeze(0)]
                for _x in x[0]:
                    _yx_flat.append(torch.flatten(_x, start_dim=1) if _x.ndim > 1 else torch.unsqueeze(_x, dim=0))
                yx = torch.cat(_yx_flat, dim=1)
            else:
                yx = y.unsqueeze(0)
            p = self.mu(theta, yx)
            return p.squeeze(0)

    def compute_alpha(self, y, p, x):
        p_w = p[self.gamma_xi.yxi_size:]
        alpha = -(p_w / (self.w_masses * self.opt['kinetic_params']))
        return alpha

    def compute_ydot(self, y, alpha, x):
        y_xi = y[0:self.gamma_xi.yxi_size].unsqueeze(0)
        if x[0] is not None:
            _yx_flat = [y_xi]
            for _x in x[0]:
                _yx_flat.append(torch.flatten(_x, start_dim=1) if _x.ndim > 1 else torch.unsqueeze(_x, dim=0))
            yx = torch.cat(_yx_flat, dim=1)
        else:
            yx = y_xi
        xidot = self.gamma_xi(yx).squeeze(0)
        wdot = alpha
        ydot = torch.cat([xidot, wdot], dim=0)
        return ydot

    def compute_pdot(self, hamiltonian, y, p, x):
        zero_grad(self.y_xi)
        zero_grad(self.gamma_xi.get_learnable_parameters_as_list())
        (-hamiltonian).backward()
        pdot = turn_max_depth_2_list_into_flat_array([self.y_xi.grad] + self.gamma_xi.get_gradients_as_list())
        return pdot

    def compute_kinetic(self, alpha, y, x):
        return self.opt['kinetic_params'] * (0.5 * torch.sum(self.w_masses * torch.pow(alpha, 2)))

    def iteratively_update_thetadot(self, ydot, pdot, x, xdot, compute_p_fcn=None):
        return super().iteratively_update_thetadot(ydot, pdot, x, xdot, compute_p_fcn=self.mu)

    def update_by_euler(self, ydot, pdot):
        super().update_by_euler(ydot, pdot)
        with torch.no_grad():
            self.y_xi.copy_(self.y[0:self.gamma_xi.yxi_size])
            self.gamma_xi.set_learnable_parameters_from_vector(self.y[self.gamma_xi.yxi_size:])

    def compute_potential(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")


class NetBasedControlProblemWeightsGamma(NetBasedControlProblem):
    def __init__(self, opt):
        super(NetBasedControlProblemWeightsGamma, self).__init__(opt, xi_only_state=True)

    def compute_alpha(self, y, p, x):

        # getting the current alphas (weights of the gamma network)
        alpha = self.gamma_xi.get_learnable_parameters_as_list()

        # selecting the optimizer to use
        if self.opt['eta_w'] < 0:
            optimizer = torch.optim.Adam(alpha, lr=-self.opt['eta_w'])
        else:
            optimizer = torch.optim.SGD(alpha, lr=self.opt['eta_w'])

        # perform gradient descent
        iters_w = 0
        obj = -1.
        best_obj = None
        best_obj_at_iter = 0
        norm_of_gradients = 0.
        best_net = self.gamma_xi

        while iters_w < self.opt['maxiter_w'] and not self.mask_data:
            ydot = self.compute_ydot(self.y.detach(), alpha, x)
            potential = self.compute_potential(alpha, self.y.detach(), x)
            kinetic = self.compute_kinetic(alpha, self.y.detach(), x)
            lagrangian = potential + kinetic
            obj = lagrangian + torch.dot(p.detach(), ydot)

            # saving the best-found model
            #with torch.no_grad():
            #    if best_obj is None or obj < best_obj:
            #        best_obj = obj
            #        best_obj_at_iter = iters_w
            #        best_net = copy.deepcopy(self.gamma_xi)

            optimizer.zero_grad()
            obj.backward()

            iters_w += 1

            with torch.no_grad():
                norm_of_gradients = norm_of_list_of_tensors(alpha, norm_of_gradients=True)
                if self.opt['eps_w'] > 0. and norm_of_gradients < self.opt['eps_w']:
                    break

            optimizer.step()

        # collecting output data and sending it to the output channels
        self.output({
            'w_opt_gradnorm': norm_of_gradients,  # norm of the gradients
            'w_opt_obj': best_obj if best_obj is not None else obj,  # best-found objective
            'w_opt_iters': iters_w  # total number of iterations
        }, wandb=self.opt['wandb_project'] is not None, screen=True, disk=True)

        return alpha

    def compute_ydot(self, y, alpha, x):
        if x[0] is not None:
            _yx_flat = [y.unsqueeze(0)]
            for _x in x[0]:
                _yx_flat.append(torch.flatten(_x, start_dim=1) if _x.ndim > 1 else torch.unsqueeze(_x, dim=0))
            yx = torch.cat(_yx_flat, dim=1)
        else:
            yx = y.unsqueeze(0)
        ydot = self.gamma_xi(yx).squeeze(0)
        return ydot

    def compute_pdot(self, hamiltonian, y, p, x):
        zero_grad(self.y)
        (-hamiltonian).backward()
        pdot = self.y.grad
        return pdot

    def update_by_euler(self, ydot, pdot):

        # here we call the grandparent-method, in order to discard the update of gamma_xi
        super(NetBasedControlProblem, self).update_by_euler(ydot, pdot)

    def compute_kinetic(self, alpha, y, x):
        squared_norm = norm_of_list_of_tensors(alpha, squared_norm=True)
        return self.opt['kinetic_params'] * (0.5 * squared_norm)

    def compute_potential(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_thetadot(self, ydot, pdot, x, xdot):
        if not self.mask_data:
            return super().compute_thetadot(ydot, pdot, x, xdot)
        else:
            zero(self.thetadot)
            return -1., 0


class NetBasedControlProblemPlainOnline(NetBasedControlProblem):
    def __init__(self, opt):
        opt['mu'] = 'none'  # forcing (this network is unused here)
        super(NetBasedControlProblemPlainOnline, self).__init__(opt, xi_only_state=True)
        self.y.requires_grad_(False)  # not subject to gradient computation
        self.gamma_xi.freeze(True)  # initially keeping this frozen (it will be freed later)
        self.__zero = torch.tensor([0.], device=self.y.device, dtype=self.y.dtype)
        self.__minus_one = torch.tensor([-1.], device=self.y.device, dtype=self.y.dtype)
        self.__optimizer = None

    def compute_alpha(self, y, p, x):

        # getting the current alphas (weights of the gamma network)
        alpha = self.gamma_xi.get_learnable_parameters_as_list()

        # selecting the optimizer to use
        if self.__optimizer is None:
            if self.opt['eta_w'] < 0:
                optimizer = torch.optim.Adam(alpha, lr=-self.opt['eta_w'])
            else:
                optimizer = torch.optim.SGD(alpha, lr=self.opt['eta_w'])
        else:
            optimizer = self.__optimizer

        # perform gradient descent
        iters_w = 0
        obj = -1.
        best_obj = None
        best_obj_at_iter = 0
        norm_of_gradients = 0.
        best_net = self.gamma_xi

        # turning off gradient tracking on y
        self.y.requires_grad_(False)  # turn it off here, since it will be turned on again at the end of run()
        y_initial = self.y.detach()
        y_next = y_initial

        # freeing the network learning procedure
        self.gamma_xi.freeze(False)

        while iters_w < self.opt['maxiter_w'] and not self.mask_data:
            y_next = self.gamma_xi(y_initial.unsqueeze(0)).squeeze(0)  # here we directly predict the next state
            potential = self.compute_potential(alpha, y_next, x)
            kinetic = self.compute_kinetic(alpha, y_next, x)
            lagrangian = potential + kinetic
            obj = lagrangian

            # saving the best-found model
            #with torch.no_grad():
            #    if best_obj is None or obj < best_obj:
            #        best_obj = obj
            #        best_obj_at_iter = iters_w
            #        best_net = copy.deepcopy(self.gamma_xi)

            optimizer.zero_grad()
            obj.backward()

            iters_w += 1

            with torch.no_grad():
                norm_of_gradients = norm_of_list_of_tensors(alpha, norm_of_gradients=True)
                if self.opt['eps_w'] > 0. and norm_of_gradients < self.opt['eps_w']:
                    break

            optimizer.step()

        # restoring the best-found model
        #with torch.no_grad():
        #    if best_obj_at_iter != iters_w - 1:
        #        self.gamma_xi = best_net
        #        alpha = self.gamma_xi.get_learnable_parameters_as_list()

        # collecting output data and sending it to the output channels
        self.output({
            'w_opt_gradnorm': norm_of_gradients,  # norm of the gradients
            'w_opt_obj': best_obj if best_obj is not None else obj,  # best-found objective
            'w_opt_iters': iters_w  # total number of iterations
        }, wandb=self.opt['wandb_project'] is not None, screen=True, disk=True)

        # finally updating the state
        self.y = y_next if not self.mask_data else self.gamma_xi(y_initial.unsqueeze(0)).squeeze(0)
        self.gamma_xi.freeze(True)

        return alpha

    def compute_p(self, theta, y, x):
        return self.__zero  # I usually use -1. to indicate that "it was not actually computed", but there we need 0.

    def compute_ydot(self, y, alpha, x):
        return self.__minus_one

    def compute_pdot(self, hamiltonian, y, p, x):
        return self.__minus_one

    def update_by_euler(self, ydot, pdot):
        return

    def compute_kinetic(self, alpha, y, x):
        squared_norm = norm_of_list_of_tensors(alpha, squared_norm=True)
        return self.opt['kinetic_params'] * (0.5 * squared_norm) if x[0] is not None \
            else torch.tensor(0., dtype=squared_norm.dtype, device=squared_norm.device)

    def compute_potential(self, alpha, y, x):
        raise NotImplementedError("Implement this in a son class!")

    def compute_thetadot(self, ydot, pdot, x, xdot):
        return -1., 0



==> supplementary_material/code/streams.py <==
import math
import os
from os.path import join
import torch
import torchvision
import numpy as np
import glob
from utils import load_dict, print_data
from torchvision.io import read_image
from gzip import GzipFile


def generate_stream(stream_name_and_params, clock_name_and_params):
    def parse_stream_name(name_and_params):
        _path = ""
        path_seps = ('/', '\\')
        for p in path_seps:
            if p in name_and_params:
                l = name_and_params.rfind(p)
                _path = name_and_params[0:l + 1]
                name_and_params = name_and_params[l + 1:]

        _tokens = name_and_params.split('_')
        _params = []
        if len(_tokens) > 0:
            for i in range(1, len(_tokens)):
                _token = _tokens[i]
                _params.append(float(_token))
        while len(_params) < 10:
            _params.append(None)
        return _path + _tokens[0], _params

    def create_stream(name, params, clock_signal=None):
        # example: 'cosconst_0.01_100.0_0.1'
        if name == 'none':
            return Stream(delta=params[0], T=params[1], x_sizes=None, clock=clock_signal)
        if name == 'cosconst':
            return CosineThenConst(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'sumofcossigm':
            return SumOfCosinesThenSigmoid(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'zero':
            return Zero(delta=params[0], T=params[1], clock=clock_signal)
        elif name == 'cosfracconst' and len(params) == 3:
            return CosineFracThenConst(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        if name == 'sinconst':
            return SineThenConst(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'sine':
            return Sine(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'sine1':
            return Sine1(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'signsine1':
            return SignSine1(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'ssine1':
            return SSine1(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'const':
            return Const(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'square':
            return Square(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'sinesquare':
            return SineSquare(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'sinesquareswitch':
            return SineSquareSwitch(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'sawtooth':
            return Sawtooth(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'psine':
            return PlainSine(delta=params[0], T=params[1], freq=params[2], clock=clock_signal)
        elif name == 'mnistsorted':
            return MNISTSorted(delta=params[0], T=params[1], clock=clock_signal)
        elif os.path.exists(name):
            return Frames(delta=params[0], T=params[1], folder=name, clock=clock_signal)
        else:
            raise ValueError(f"Unknown stream: {name}")

    if clock_name_and_params is not None:
        clock_name, clock_params = parse_stream_name(clock_name_and_params)
        clock_stream = create_stream(clock_name, clock_params)
    else:
        clock_stream = None

    stream_name, stream_params = parse_stream_name(stream_name_and_params)
    stream = create_stream(stream_name, stream_params, clock_signal=clock_stream)

    return stream


class Stream:
    def __init__(self, delta, T, x_sizes, clock=None):
        assert T > 0, "Invalid length of the stream"
        assert delta > 0., "Invalid delta of the stream"
        assert x_sizes is not None, "Invalid size(s) of the stream data"
        assert isinstance(x_sizes, (list, tuple)), "Invalid size(s) of the stream data"
        assert len(x_sizes) == 2, "Invalid size(s) of the stream data"
        assert isinstance(x_sizes[0], (list, tuple)) or x_sizes[0] is None, \
            "Invalid size(s) of the stream data"
        assert isinstance(x_sizes[1], torch.Size), "Invalid size(s) of the stream data"
        if isinstance(x_sizes[0], (list, tuple)):
            for x_size in x_sizes[0]: # TODO: CHECK THIS [0] IF IT'S OKAY
                assert isinstance(x_size, torch.Size), "Expected all sizes of the stream data to be torch.Size"
        self.delta = delta
        self.T = int(T)
        self.x_sizes = x_sizes
        self.clock = clock

        if self.clock is not None:
            assert self.clock.x_sizes[1][0] == 1, "Invalid clock signal"
            if isinstance(x_sizes[0], (list, tuple)):
                self.x_sizes = ((self.clock.x_sizes[1],) + self.x_sizes[0], self.x_sizes[1])
            else:
                self.x_sizes = ((self.clock.x_sizes[1],), self.x_sizes[1])

    def __getitem__(self, t):
        return (self.clock[t][1],) if self.clock is not None else None


class CosineThenConst(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(CosineThenConst, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        half = self.delta * self.T / 2.
        if t_sec <= half:
            return super().__getitem__(t), torch.tensor((-5.0 * math.cos(2 * math.pi * self.freq * t_sec),))
        else:
            return super().__getitem__(t), torch.tensor((-5.0 * math.cos(2 * math.pi * self.freq * half),))


class Zero(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(Zero, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)

    def __getitem__(self, t):
        return super().__getitem__(t), torch.tensor((0,))


class SineThenConst(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(SineThenConst, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        half = self.delta * self.T / 2.
        if t_sec <= half:
            return super().__getitem__(t), torch.tensor((5.0 * math.sin(2 * math.pi * self.freq * t_sec),))
        else:
            return super().__getitem__(t), torch.tensor((5.0 * math.sin(2 * math.pi * self.freq * half),))


class Sine(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(Sine, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        return super().__getitem__(t), torch.tensor((5.0 * math.sin(2 * math.pi * self.freq * t_sec),))


class PlainSine(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(PlainSine, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        return super().__getitem__(t), torch.tensor((math.sin(t_sec),))


class Sine1(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(Sine1, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        # print(super().__getitem__(t))
        return super().__getitem__(t), torch.tensor((math.sin(2 * math.pi * self.freq * t_sec),))


class SineSquare(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(SineSquare, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=((torch.Size([1]),), torch.Size([1])), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta

        freq_sine = self.freq
        freq_square = self.freq
        if (torch.remainder(torch.tensor([t]), 4000) >= 0) and (torch.remainder(torch.tensor([t]), 4000) <= 2000):
            return (torch.tensor([math.sin(2 * math.pi * freq_sine * t_sec)]),), torch.tensor((1.,))
        else:
            return (torch.tensor([(- 1.0) * (-1.) **
                                  (torch.floor(torch.tensor([2 * freq_square * t_sec])))]),), torch.tensor((-1.,))


class SineSquareSwitch(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(SineSquareSwitch, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            # x_sizes=(None, torch.Size((1,))), clock=clock)
            x_sizes=((torch.Size([1]),), torch.Size([1])), clock=clock)
        self.freq = 1. if freq is None else freq
        self.switch = None

    def __getitem__(self, t):
        t_sec = t * self.delta
        if torch.remainder(torch.tensor([t]), 4000) == 0:
            self.switch = torch.randint(1000, 3000, (1,))
            print('Step: ', t)
            print('Switch point: ', t + self.switch)
        if (torch.remainder(torch.tensor([t]), 4000) >= 0) and (torch.remainder(torch.tensor([t]), 4000) <= self.switch):
            return (torch.tensor([0.5 * (1 - math.exp(-t_sec/2000.)) *
                                  math.sin(2 * math.pi * self.freq * t_sec)]),), torch.tensor((1.,))
        else:
            return (torch.tensor([(- 0.5) * (1 - math.exp(-t_sec/2000.)) *
                                  (-1.) ** (torch.floor(torch.tensor([2 * self.freq * t_sec])))]),), torch.tensor((-1.,))

class SignSine1(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(SignSine1, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        if math.sin(2 * math.pi * self.freq * t_sec) >= 0:
            return super().__getitem__(t), torch.tensor((1.,))
        else:
            return super().__getitem__(t), torch.tensor(-1.,)


class SSine1(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(SSine1, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        return super().__getitem__(t), torch.tensor((math.sin(2 * math.pi * self.freq * t_sec) + 2,))


class Const(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(Const, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        return super().__getitem__(t), torch.tensor(self.freq)


class Square(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(Square, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        return super().__getitem__(t), torch.tensor(((- 1.0) * ((-1.) **
                                                                (torch.floor(torch.tensor([2 * self.freq * t_sec])))),))


class Sawtooth(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(Sawtooth, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        return super().__getitem__(t), torch.tensor((2. * (t_sec * self.freq - torch.floor(0.5 + t_sec * self.freq)),))


class SumOfCosinesThenSigmoid(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(SumOfCosinesThenSigmoid, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        half = self.delta * self.T / 2.
        if t_sec < half:
            return super().__getitem__(t), torch.tensor(((-10.0 / (2 * half)) *
                                                         (-t_sec + half) *
                                                         (math.cos(2 * math.pi * self.freq * t_sec) + 0.3 * math.cos(
                                                             5 * math.pi * self.freq * t_sec)),))
        else:
            return super().__getitem__(t), torch.tensor((1. / (1. + math.exp(-t_sec + (4 * half) / 3.)),))


class CosineFracThenConst(Stream):
    def __init__(self, delta=None, T=None, freq=None, clock=None):
        super(CosineFracThenConst, self).__init__(
            0.1 if delta is None else delta,
            10.0 if T is None else T,
            x_sizes=(None, torch.Size((1,))), clock=clock)
        self.freq = 1. if freq is None else freq

    def __getitem__(self, t):
        t_sec = t * self.delta
        half = self.delta * self.T / 2.
        if t_sec < half:
            return super().__getitem__(t), torch.tensor(((10.0 / (2 * half)) *
                                                         (-t_sec + half) * (math.cos(2 * math.pi * self.freq * t_sec) /
                                                                            (2 * math.pi * self.freq * t_sec + 1)),))
        else:
            return super().__getitem__(t), torch.tensor((1.,))


class MNISTSorted(Stream):
    def __init__(self, delta=None, T=None, clock=None):
        root = join('.', 'data')
        if not os.path.exists(root):
            os.mkdir(root)

        self.dataset = torchvision.datasets.MNIST(root=root, train=True,
                                                  transform=torchvision.transforms.ToTensor(),
                                                  target_transform=None,
                                                  download=True)
        self.order = torch.from_numpy(np.argsort(self.dataset.targets.numpy(), kind='stable'))
        self.fps = 1.

        super(MNISTSorted, self).__init__(
            1. * self.fps if delta is None else delta * self.fps,
            len(self.dataset) if T is None else T,
            x_sizes=(torch.Size((1, 28, 28)),
                     torch.Size((1,))), clock=clock)

    def __getitem__(self, t):
        sample_id = max(round(t * self.delta), 0)
        sample_id = sample_id % len(self.dataset)
        ret = self.dataset[self.order[sample_id]]
        return (super().__getitem__(t), ret[0]), torch.tensor((ret[1],))  # image and label


class Frames(Stream):
    def __init__(self, delta=None, T=None, folder=None, clock=None):
        assert folder is not None, "Data folder not specified (None)"
        folder = os.path.abspath(folder)
        assert os.path.exists(folder), "Invalid or not accessible folder: " + str(folder)
        frames_folder = join(folder, "frames") if os.path.exists(join(folder, "frames")) else folder
        motion_folder = join(folder, "motion") if os.path.exists(join(folder, "motion")) else None

        self.frames_files = []
        sub_folders = sorted(filter(os.path.isdir, glob.glob(join(frames_folder, '*'))))
        if sub_folders is not None and len(sub_folders) > 0:
            for i in range(0, len(sub_folders)):
                self.frames_files.extend(sorted(filter(os.path.isfile,
                                                       glob.glob(join(frames_folder, sub_folders[i]) + '*'))))
        else:
            self.frames_files.extend(sorted(filter(os.path.isfile,
                                                   glob.glob(join(frames_folder, '*')))))

        if motion_folder is not None:
            self.motion_files = [(f[0:f.rfind('.')] + '.bin').replace(frames_folder,
                                                                      motion_folder) for f in self.frames_files]
            for f in self.motion_files:
                assert os.path.exists(f), "Expected motion file not found or not accessible: " + f
        else:
            self.motion_files = None

        if os.path.exists(join(frames_folder, "fps.json")):
            fps_dict = load_dict(join(frames_folder, "fps.json"))
            assert 'fps' in fps_dict.keys(), "Invalid dictionary found in fps.json file (expected 'fps' key)"
            self.fps = float(fps_dict['fps'])
        else:
            self.fps = 1.

        super(Frames, self).__init__(
            1. * self.fps if delta is None else delta * self.fps,
            len(self.frames_files) if T is None else T,
            x_sizes=(torch.Size((1, 256, 256)),
                     torch.Size((2, 256, 256))) if self.motion_files is not None else torch.Size((1, 256, 256)),
            clock=clock)

    def __getitem__(self, t):
        sample_id = max(round(t * self.delta), 0)
        sample_id = sample_id % len(self.frames_files)
        frame = read_image(self.frames_files[sample_id])
        if self.motion_files is not None:
            with GzipFile(self.motion_files[sample_id]) as f:
                motion = torch.from_numpy(np.load(f, allow_pickle=True).transpose((2, 0, 1))).float()
            return (super().__getitem__(t), frame, motion), None
        else:
            return (super().__getitem__(t), frame), None


==> supplementary_material/code/utils.py <==
from argparse import ArgumentTypeError
from datetime import datetime
import json
from collections import OrderedDict
import torch
import time
import numpy as np
import random
import math
import os
import matplotlib.pyplot as plt
import torch.nn.functional as F


class ArgNumber:
    def __init__(self, number_type, min_val=None, max_val=None):
        self.__number_type = number_type
        self.__min = min_val
        self.__max = max_val
        if number_type not in [int, float]:
            raise ArgumentTypeError("Invalid number type (it must be int or float)")
        if not ((self.__min is None and self.__max is None) or
                (self.__max is None) or (self.__min is not None and self.__min < self.__max)):
            raise ArgumentTypeError("Invalid range")

    def __call__(self, value):
        try:
            val = self.__number_type(value)
        except ValueError:
            raise ArgumentTypeError(f"Invalid value specified, conversion issues! Provided: {value}")
        if self.__min is not None and val < self.__min:
            raise ArgumentTypeError(f"Invalid value specified, it must be >= {self.__min}")
        if self.__max is not None and val > self.__max:
            raise ArgumentTypeError(f"Invalid value specified, it must be <= {self.__max}")
        return val


class ArgBoolean:
    def __call__(self, value):
        if isinstance(value, str):
            val = value.lower().strip()
            if val != "true" and val != "false" and val != "yes" and val != "no":
                raise ArgumentTypeError(f"Invalid value specified: {value}")
            val = True if (val == "true" or val == "yes") else False
        elif isinstance(value, int):
            if value != 0 and value != 1:
                raise ArgumentTypeError(f"Invalid value specified: {value}")
            val = value == 1
        elif isinstance(value, bool):
            val = value
        else:
            raise ArgumentTypeError(f"Invalid value specified (expected boolean): {value}")
        return val


class ArgInit:
    def __call__(self, value):
        val = None
        try:
            if ',' in value:
                s = value.split(',')
                val = [float(x) for x in s]
        except ValueError:
            val = None
        if val is None:
            try:
                val = float(value)
            except ValueError:
                if value in ['zeros', 'rand']:
                    val = value
                elif value.startswith('value'):
                    val = value
                else:
                    raise ArgumentTypeError(f"Invalid initialization specified: {value}")
        return val


def generate_experiment_name(prefix=None, suffix=None):
    ret = datetime.now().strftime("%Y-%m-%d_%H-%M-%S")
    if prefix is not None:
        ret = prefix + "_" + ret
    if suffix is not None:
        ret = ret + "_" + suffix
    return ret


def load_dict(json_file_path):
    f = open(json_file_path, "r")
    if f is None or not f or f.closed:
        raise IOError("Error while loading data. Cannot read: " + json_file_path)
    json_loaded = json.load(f)
    f.close()
    return json_loaded


def save_dict(json_file_path, dict_to_save, keys_to_exclude=None, one_lined=False):
    f = open(json_file_path, "w")
    if f is None or not f or f.closed:
        raise IOError("Error while saving data. Cannot access: " + json_file_path)
    filtered_dict = {}
    filtered_structured_dict = {}
    for k, v in dict_to_save.items():
        if keys_to_exclude is None or not (k in keys_to_exclude):
            if not (v is None or isinstance(v, int) or isinstance(v, float) or isinstance(v, str)):
                filtered_structured_dict[k] = v
            else:
                filtered_dict[k] = v
    d1 = OrderedDict(sorted(filtered_dict.items()))
    d2 = OrderedDict(sorted(filtered_structured_dict.items()))
    d1.update(d2)
    if not one_lined:
        json.dump(d1, f, indent=4)
    else:
        f.write(json.dumps(d1).replace("], ", "],\n").replace("{", "{\n").replace("}", "\n}\n"))
    f.close()


def initialize_data(_how, _shape, device=torch.device('cpu'), keep_it_single_if_value=False, requires_grad=False):
    if isinstance(_how, list) or isinstance(_how, float):
        return torch.tensor(_how, device=device, requires_grad=requires_grad)
    elif _how == 'zeros':
        return torch.zeros(_shape, device=device, requires_grad=requires_grad)
    elif _how == 'rand':
        return torch.randn(_shape, device=device, requires_grad=requires_grad)
    elif _how.startswith('value'):
        if not keep_it_single_if_value:
            r = torch.ones(_shape, device=device, requires_grad=False) * float(_how[len('value'):])
            r.requires_grad = requires_grad
            return r
        else:
            return torch.tensor(float(_how[len('value'):]), device=device, requires_grad=requires_grad)
    else:
        raise ValueError("Invalid strategy to initialize data: " + str(_how))


def zero_grad(tens, set_to_none=False):
    def zero_grad_tensor(p):
        if p.grad is not None:
            if set_to_none:
                p.grad = None
            else:
                if p.grad.grad_fn is not None:
                    p.grad.detach_()
                else:
                    p.grad.requires_grad_(False)
                    p.grad.zero_()

    if isinstance(tens, (list, tuple)):
        for _tens in tens:
            zero_grad_tensor(_tens)
    else:
        zero_grad_tensor(tens)


def zero(tens):
    with torch.no_grad():
        if isinstance(tens, (list, tuple)):
            for _tens in tens:
                _tens.zero_()
        else:
            tens.zero_()


def set_seed(seed):
    seed = int(time.time()) if seed < 0 else int(seed)
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)


def elapsed_time(from_seconds, to_seconds):
    elapsed = to_seconds - from_seconds
    minutes = int(elapsed / 60.)
    hours = int(elapsed / 60. / 60.)
    seconds = elapsed - hours * 60. * 60. + minutes * 60.
    return str(hours) + " hours, " + str(minutes) + " minutes, " + f"{seconds:.3f} seconds"


def plot(output_dict, where, prefix='exp', max_samples=None, what=None, rows=None, cols=None):
    if output_dict is None or len(output_dict) == 0:
        return

    t = None
    if 't' in output_dict.keys():
        t = output_dict['t']

    first = True
    sub_id = 1
    m = 0
    r = 0
    markers = ['-b', '--r', '-g', '-k']

    plt.rc('font', size=7)
    plt.rcParams['font.size'] = 7
    plt.rc('legend', fontsize=7)

    if rows is None or cols is None:
        rows = math.ceil(math.sqrt(len(output_dict)))
        cols = math.ceil(len(output_dict) / rows)

    for k in sorted(output_dict.keys()):
        if what is not None:
            if k not in what:
                continue
        v = output_dict[k]

        if isinstance(v, list):
            x = [_x for _x in range(0, len(v))] if t is None else t
            y = v

            if max_samples is not None and len(x) > max_samples:
                step = len(x) // max_samples
                if (len(x) - 1) % max_samples != 0:
                    last = x[-1]
                else:
                    last = None

                x = x[0::step]

                if last is not None:
                    x.append(last)

                if (len(y) - 1) % max_samples != 0:
                    last = y[-1]
                else:
                    last = None

                y = y[0::step]

                if last is not None:
                    y.append(last)

            if first:
                first = False
                px = 1 / plt.rcParams['figure.dpi']
                plt.figure(0, figsize=(1024 * px, 600 * px))

            ax = plt.subplot(rows, cols, sub_id)
            ax.clear()

            ax.plot(x, y, markers[m], label=k, linewidth=1.5)
            m += 1
            if m >= len(markers):
                m = 0

            plt.legend(loc='lower right')

            sub_id += 1
            if sub_id > rows * cols:
                sub_id = 1
                r += 1
                plt.tight_layout()
                if where is not None:
                    plt.savefig(os.path.join(where, prefix) + "_fig_{:02d}.pdf".format(r))
                plt.show()
                first = True

    if sub_id > 1:
        r += 1
        plt.tight_layout()
        if where is not None:
            plt.savefig(os.path.join(where, prefix) + "_fig_{:02d}.pdf".format(r))
        plt.show()


def jacobian_wrt_weights_and_input_by_multiple_backward(net, x, o_shape=None):

    # guessing the shape of the network output (it is either given or a dummy-forward is computed)
    if o_shape is None:
        with torch.no_grad():
            o = net(x)
            assert o.dim() == 1 or o.dim() == 2, "Net output must be (batch x output_size) or simply output_size"
            if o.dim() == 2:
                n = o.shape[1]
                b = o.shape[0]
            else:
                n = o.shape[0]
                b = 1
    else:
        assert len(o_shape) == 1 or len(o_shape) == 2, "Net output must be (batch x output_size) or simply output_size"
        if len(o_shape) == 2:
            n = o_shape[1]
            b = o_shape[0]
        else:
            n = o_shape[0]
            b = 1
    assert b == 1, "This function is only valid for batch size = 1!"

    # collecting network weights (and biases)
    params = [p for p in net.parameters()]

    # allocating Jacobians
    Jw = [torch.empty((n,) + p.shape, requires_grad=False, device=p.device) for p in params]
    Jx = torch.empty((n,) + x.shape, requires_grad=False, device=x.device)

    # allocating output mask
    mask = torch.zeros(b, n, device=Jw[0].device)

    # preparing input
    x_requires_grad = x.requires_grad
    x.requires_grad_(True)

    # for each output neuron...
    for i in range(0, n):

        # compute gradient of the i-th output neuron w.r.t. weights and input
        zero_grad(params)
        zero_grad(x)
        mask *= 0.
        mask[0, i] = 1.
        o = torch.sum(net(x) * mask)
        o.backward()

        # save the i-th row (i-th element of the first dimension) of each Jacobian tensor
        with torch.no_grad():
            for p in range(0, len(params)):
                Jw[p][i, :].copy_(params[p].grad)
            Jx[i, :].copy_(x.grad)

    # restoring input properties
    x.requires_grad_(x_requires_grad)
    return Jw, Jx


def print_data(_name, _data, shape_only=False):
    if isinstance(_data, (tuple, list)):
        print(_name + ": len=" + str(len(_data)))
        for i in range(len(_data)):
            print_data(_name + "[" + str(i) + "]", _data[i], shape_only=shape_only)
    elif isinstance(_data, torch.Tensor):
        print(_name + " shape: " + str(_data.shape))
        if not shape_only:
            print(_name + " data: " + str(_data))
    else:
        print(_name + " data: " + str(_data))


def turn_max_depth_2_list_into_flat_array(my_list):
    c = []
    for m in my_list:
        if isinstance(m, (list,tuple)):
            for mm in m:
                c.append(mm.flatten())
        else:
            c.append(m.flatten())
    return torch.cat(c)


def turn_flat_array_into_max_depth_2_list(array, as_this_list):
    k = 0
    my_list = []
    for m in as_this_list:
        if isinstance(m, (list,tuple)):
            for mm in m:
                n = mm.numel()
                my_list.append(array[k:k + n].reshape(mm.shape))
                k += n
        else:
            n = m.numel()
            my_list.append(array[k:k + n].reshape(m.shape))
            k += n
    return my_list


def norm_of_list_of_tensors(list_of_tensors, squared_norm=False, norm_of_gradients=False):
    norm = torch.tensor(0., device=list_of_tensors[0].device)
    if not norm_of_gradients:
        for tensor in list_of_tensors:
            norm += (tensor ** 2).sum()
    else:
        for tensor in list_of_tensors:
            norm += (tensor.grad ** 2).sum()
    return torch.sqrt(norm) if not squared_norm else norm

